treams -- A T-matrix scattering code for nanophotonic computations

We report the publication of treams, a new software for electromagnetic scattering computations based on the T-matrix method. Besides conventional T-matrix calculations for individual scatterers and finite clusters of particles, a unique feature of the code is its full support for periodic boundaries in one, two, and all three spatial dimensions. We use highly efficient and quickly converging lattice summation techniques based on the Ewald method to evaluate the arising lattice sums in these cases. In addition to the common use of vector spherical waves as a basis set for the T-matrix, vector cylindrical waves are also implemented. To describe stratified media, vector plane waves are used with an S-matrix description of the electromagnetic scattering. All basis sets and the associated methods can be used together with chiral constitutive relations. This contribution outlines the basic methods implemented and the program structure. Two interfaces to the implemented functionality are available: a flexible and fast low-level interface and a high-level interface for added convenience and plausibility checks. We conclude with two examples: a demonstration of the field calculation in various lattices and the explorations of quasi-bound states in the continuum. The presented code was already used in calculations for various physical systems: from the mode properties of molecular arrays in cavities to analytical models for metasurfaces and from moir\'{e} lattices to the homogenization of artificial photonic materials. With the publication of treams and the associated documentation, we hope to empower more scientists to make an efficient, fast, and precise exploration of nanophotonic systems that can be described in the broader framework of scattering theory. The full code is published at https://github.com/tfp-photonics/treams with the documentation at https://tfp-photonics.github.io/treams .

==> anc/ellipsoid_comsol.java <==
/*
 * ellipsoid_comsol.java
 */

import com.comsol.model.*;
import com.comsol.model.util.*;

public class ellipsoid_comsol {

  public static Model run() {
    Model model = ModelUtil.create("Model");

    model.param().set("l_max", "5", "Maximum degree");
    model.param().set("l_in", "1", "Degree incident wave");
    model.param().set("m_in", "0", "Order incident wave");
    model.param().set("p_in", "1", "Polarization incident wave");
    model.param().set("l_out", "1", "Degree scattered wave");
    model.param().group().create("par2");
    model.param("par2").set("r_decomp", "300[nm]", "Radius of the decomposition");
    model.param("par2").set("r_domain", "350[nm]", "Radius of the domain");
    model.param("par2").set("d_pml", "1000[nm]", "Thickness PML");
    model.param("par2").set("r_obj", "210[nm]", "Radius of the object");
    model.param("par2").set("r_obj_a", "r_obj * (2^0.25)");
    model.param("par2").set("r_obj_b", "r_obj * (2^-0.25)");
    model.param().label("Parameters Decomposition");
    model.param("par2").label("Parameters Geometry");

    model.component().create("comp1", true);

    model.component("comp1").geom().create("geom1", 2);

    model.func().create("an1", "Analytic");
    model.func().create("an2", "Analytic");
    model.func().create("an3", "Analytic");
    model.func().create("an4", "Analytic");
    model.func().create("an5", "Analytic");
    model.func().create("an6", "Analytic");
    model.func().create("an7", "Analytic");
    model.func().create("an8", "Analytic");
    model.func().create("an9", "Analytic");
    model.func().create("an10", "Analytic");
    model.func().create("an11", "Analytic");
    model.func().create("an12", "Analytic");
    model.func().create("an13", "Analytic");
    model.func().create("an14", "Analytic");
    model.func().create("an15", "Analytic");
    model.func().create("an16", "Analytic");
    model.func().create("an17", "Analytic");
    model.func().create("an18", "Analytic");
    model.func().create("an19", "Analytic");
    model.func().create("an20", "Analytic");
    model.func().create("an21", "Analytic");
    model.func("an1").label("Spherical Bessel First Kind");
    model.func("an1").set("funcname", "sphbesselj");
    model.func("an1").set("expr", "sqrt(pi / (2 * x)) * besselj(l + 0.5, x)");
    model.func("an1").set("args", new String[] {"l", "x"});
    model.func("an2").label("Spherical Hankel Second Kind");
    model.func("an2").set("funcname", "sphhankelh2");
    model.func("an2").set("expr", "sqrt(pi / (2 * x)) * (besselj(l + 0.5, x) - i * bessely(l + 0.5, x))");
    model.func("an2").set("args", new String[] {"l", "x"});
    model.func("an2").set("complex", true);
    model.func("an3").label("Psi function");
    model.func("an3").set("funcname", "psi2");
    model.func("an3").set("expr", "(l + 1) * sphhankelh2(l, x) / x - sphhankelh2(l + 1, x)");
    model.func("an3").set("args", new String[] {"l", "x"});
    model.func("an3").set("complex", true);
    model.func("an4").label("Pi function");
    model.func("an4").set("funcname", "pilm");
    model.func("an4").set("expr", "-0.5 * (legendre(l + 1, m + 1, cos(theta)) + (l - m + 1) * (l - m + 2) * legendre(l + 1, m - 1, cos(theta)))");
    model.func("an4").set("args", new String[] {"l", "m", "theta"});
    model.func("an5").label("Tau function");
    model.func("an5").set("funcname", "taulm");
    model.func("an5").set("expr", "(legendre(l, m + 1, cos(theta)) - (l + m) * (l - m + 1) * legendre(l, m - 1, cos(theta))) * 0.5");
    model.func("an5").set("args", new String[] {"l", "m", "theta"});
    model.func("an6").label("Prefactor VSW");
    model.func("an6").set("funcname", "gammalm");
    model.func("an6").set("expr", "i * sqrt((2 * l + 1) * factorial(l - m) / (4 * pi * l * (l + 1) * factorial(l + m)))");
    model.func("an6").set("args", new String[] {"l", "m"});
    model.func("an6").set("complex", true);
    model.func("an7").label("Vector Spherical Xrho");
    model.func("an7").set("funcname", "Xlmrho");
    model.func("an7").set("expr", "gammalm(l, m) * exp(i * m * phi) * i * cos(theta) * pilm(l, m, theta)");
    model.func("an7").set("args", new String[] {"l", "m", "theta", "phi"});
    model.func("an7").set("complex", true);
    model.func("an8").label("Vector Spherical Xphi");
    model.func("an8").set("funcname", "Xlmphi");
    model.func("an8").set("expr", "-gammalm(l, m) * exp(i * m * phi) * taulm(l, m, theta)");
    model.func("an8").set("args", new String[] {"l", "m", "theta", "phi"});
    model.func("an8").set("complex", true);
    model.func("an9").label("Vector Spherical Xz");
    model.func("an9").set("funcname", "Xlmz");
    model.func("an9").set("expr", "-gammalm(l, m) * exp(i * m * phi) * i * m * legendre(l, m, cos(theta))");
    model.func("an9").set("args", new String[] {"l", "m", "theta", "phi"});
    model.func("an9").set("complex", true);
    model.func("an10").label("Vector Spherical r cross Xrho");
    model.func("an10").set("funcname", "rXlmrho");
    model.func("an10").set("expr", "gammalm(l, m) * exp(i * m * phi) * cos(theta) * taulm(l, m, theta)");
    model.func("an10").set("args", new String[] {"l", "m", "theta", "phi"});
    model.func("an10").set("complex", true);
    model.func("an11").label("Vector Spherical r cross Xphi");
    model.func("an11").set("funcname", "rXlmphi");
    model.func("an11").set("expr", "gammalm(l, m) * exp(i * m * phi) * i * pilm(l, m, theta)");
    model.func("an11").set("args", new String[] {"l", "m", "theta", "phi"});
    model.func("an11").set("complex", true);
    model.func("an12").label("Vector Spherical r cross Xz");
    model.func("an12").set("funcname", "rXlmz");
    model.func("an12").set("expr", "-gammalm(l, m) * exp(i * m * phi) * sin(theta) * taulm(l, m, theta)");
    model.func("an12").set("args", new String[] {"l", "m", "theta", "phi"});
    model.func("an12").set("complex", true);
    model.func("an13").label("Vector Spherical RgMrho");
    model.func("an13").set("funcname", "RgMrho");
    model.func("an13").set("expr", "sphbesselj(l, x) * Xlmrho(l, m, theta, phi)");
    model.func("an13").set("args", new String[] {"l", "m", "x", "theta", "phi"});
    model.func("an13").set("complex", true);
    model.func("an14").label("Vector Spherical RgMphi");
    model.func("an14").set("funcname", "RgMphi");
    model.func("an14").set("expr", "sphbesselj(l, x) * Xlmphi(l, m, theta, phi)");
    model.func("an14").set("args", new String[] {"l", "m", "x", "theta", "phi"});
    model.func("an14").set("complex", true);
    model.func("an15").label("Vector Spherical RgMz");
    model.func("an15").set("funcname", "RgMz");
    model.func("an15").set("expr", "sphbesselj(l, x) * Xlmz(l, m, theta, phi)");
    model.func("an15").set("args", new String[] {"l", "m", "x", "theta", "phi"});
    model.func("an15").set("complex", true);
    model.func("an16").label("Vector Spherical RgNrho");
    model.func("an16").set("funcname", "RgNrho");
    model.func("an16").set("expr", "rXlmrho(l, m, theta, phi) * ((l + 1) * sphbesselj(l, x) / x - sphbesselj(l + 1, x)) + gammalm(l, m) * exp(i * m * phi) * sin(theta) * l * (l + 1) * legendre(l, m, cos(theta)) * sphbesselj(l, x) / x");
    model.func("an16").set("args", new String[] {"l", "m", "x", "theta", "phi"});
    model.func("an16").set("complex", true);
    model.func("an17").label("Vector Spherical RgNphi");
    model.func("an17").set("funcname", "RgNphi");
    model.func("an17").set("expr", "rXlmphi(l, m, theta, phi) * ((l + 1) * sphbesselj(l, x) / x - sphbesselj(l + 1, x))");
    model.func("an17").set("args", new String[] {"l", "m", "x", "theta", "phi"});
    model.func("an17").set("complex", true);
    model.func("an18").label("Vector Spherical RgNz");
    model.func("an18").set("funcname", "RgNz");
    model.func("an18").set("expr", "rXlmz(l, m, theta, phi) * ((l + 1) * sphbesselj(l, x) / x- sphbesselj(l + 1, x)) + gammalm(l, m) * exp(i * m * phi) * cos(theta) * l * (l + 1) * legendre(l, m, cos(theta)) * sphbesselj(l, x) / x");
    model.func("an18").set("args", new String[] {"l", "m", "x", "theta", "phi"});
    model.func("an18").set("complex", true);
    model.func("an19").label("Vector Spherical RgArho");
    model.func("an19").set("funcname", "RgArho");
    model.func("an19").set("expr", "sqrt(0.5) * (RgNrho(l, m, x, theta, phi) + p * RgMrho(l, m, x, theta, phi))");
    model.func("an19").set("args", new String[] {"l", "m", "p", "x", "theta", "phi"});
    model.func("an19").set("complex", true);
    model.func("an20").label("Vector Spherical RgAphi");
    model.func("an20").set("funcname", "RgAphi");
    model.func("an20").set("expr", "sqrt(0.5) * (RgNphi(l, m, x, theta, phi) + p * RgMphi(l, m, x, theta, phi))");
    model.func("an20").set("args", new String[] {"l", "m", "p", "x", "theta", "phi"});
    model.func("an20").set("complex", true);
    model.func("an21").label("Vector Spherical RgAz");
    model.func("an21").set("funcname", "RgAz");
    model.func("an21").set("expr", "sqrt(0.5) * (RgNz(l, m, x, theta, phi) + p * RgMz(l, m, x, theta, phi))");
    model.func("an21").set("args", new String[] {"l", "m", "p", "x", "theta", "phi"});
    model.func("an21").set("complex", true);

    model.component("comp1").geom("geom1").axisymmetric(true);

    model.component("comp1").mesh().create("mesh1");

    model.component("comp1").geom("geom1").create("c1", "Circle");
    model.component("comp1").geom("geom1").feature("c1").label("Domain");
    model.component("comp1").geom("geom1").feature("c1").set("rot", -90);
    model.component("comp1").geom("geom1").feature("c1").set("layername", new String[] {"Layer 1", "Layer 2"});
    model.component("comp1").geom("geom1").feature("c1").set("layer", new String[] {"d_pml", "r_domain - r_decomp"});
    model.component("comp1").geom("geom1").feature("c1").set("r", "r_domain + d_pml");
    model.component("comp1").geom("geom1").feature("c1").set("angle", 180);
    model.component("comp1").geom("geom1").create("e1", "Ellipse");
    model.component("comp1").geom("geom1").feature("e1").label("Object");
    model.component("comp1").geom("geom1").feature("e1").set("rot", -90);
    model.component("comp1").geom("geom1").feature("e1").set("semiaxes", new String[]{"r_obj_a", "r_obj_b"});
    model.component("comp1").geom("geom1").feature("e1").set("angle", 180);
    model.component("comp1").geom("geom1").run();
    model.component("comp1").geom("geom1").run("fin");

    model.component("comp1").variable().create("var1");
    model.component("comp1").variable("var1").set("rs", "sqrt(r * r + z * z)", "Radius");
    model.component("comp1").variable("var1").set("theta", "atan2(r, z)", "Polar angle");
    model.component("comp1").variable("var1").set("n_domain", "sqrt(mat1.def.epsilonr_iso * mat1.def.mur_iso)", "Refractive index domain");
    model.component("comp1").variable("var1").set("kappa_domain", "mat1.pg1.kappa", "Kappa domain");
    model.component("comp1").variable().create("var2");
    model.component("comp1").variable("var2").set("xp", "emw.k0 * r_decomp * (n_domain + kappa_domain)");
    model.component("comp1").variable("var2").set("xm", "emw.k0 * r_decomp * (n_domain - kappa_domain)");
    model.component("comp1").variable("var2").set("intX", "2 * pi * intop1(sin(theta) * (Xlmrho(l_out, m_in, theta, 0) * withsol('sol2', emw.relEr, setval(l_in, l_in), setval(m_in, m_in), setval(p_in, p_in), setval(freq, freq)) + Xlmphi(l_out, m_in, theta, 0) * withsol('sol2', emw.relEphi, setval(l_in, l_in), setval(m_in, m_in), setval(p_in, p_in), setval(freq, freq)) + Xlmz(l_out, m_in, theta, 0) * withsol('sol2', emw.relEz, setval(l_in, l_in), setval(m_in, m_in), setval(p_in, p_in), setval(freq, freq)))) / r_decomp");
    model.component("comp1").variable("var2").set("intrX", "2 * pi * intop1(sin(theta) * (rXlmrho(l_out, m_in, theta, 0) * withsol('sol2', emw.relEr, setval(l_in, l_in), setval(m_in, m_in), setval(p_in, p_in), setval(freq, freq)) + rXlmphi(l_out, m_in, theta, 0) * withsol('sol2', emw.relEphi, setval(l_in, l_in), setval(m_in, m_in), setval(p_in, p_in), setval(freq, freq)) + rXlmz(l_out, m_in, theta, 0) * withsol('sol2', emw.relEz, setval(l_in, l_in), setval(m_in, m_in), setval(p_in, p_in), setval(freq, freq)))) / r_decomp");
    model.component("comp1").variable("var2").set("shh2p", "sphhankelh2(l_out, xp)");
    model.component("comp1").variable("var2").set("shh2m", "sphhankelh2(l_out, xm)");
    model.component("comp1").variable("var2").set("psi2p", "psi2(l_out, xp)");
    model.component("comp1").variable("var2").set("psi2m", "psi2(l_out, xm)");
    model.component("comp1").variable("var2").set("determ", "shh2p * psi2m + shh2m * psi2p");
    model.component("comp1").variable("var2").set("ap", "sqrt(2) * conj((psi2m * intX + shh2m * intrX) / determ) * 1[m/V]");
    model.component("comp1").variable("var2").set("am", "sqrt(2) * conj((-psi2p * intX + shh2p * intrX) / determ) * 1[m/V]");

    model.component("comp1").material().create("mat1", "Common");
    model.component("comp1").material().create("mat2", "Common");
    model.component("comp1").material("mat1").propertyGroup().create("pg1", "Biisotropy");
    model.component("comp1").material("mat2").selection().set(4);
    model.component("comp1").material("mat2").propertyGroup().create("pg1", "Biisotropy");

    model.component("comp1").cpl().create("intop1", "Integration");
    model.component("comp1").cpl("intop1").selection().geom("geom1", 1);
    model.component("comp1").cpl("intop1").selection().set(13, 16);

    model.component("comp1").coordSystem().create("pml1", "PML");
    model.component("comp1").coordSystem("pml1").selection().set(1, 6);

    model.component("comp1").physics().create("emw", "ElectromagneticWaves", "geom1");

    model.component("comp1").variable("var1").label("Variables Simulation");
    model.component("comp1").variable("var2").label("Variables Decomposition");

    model.component("comp1").material("mat1").label("Material Domain");
    model.component("comp1").material("mat1").propertyGroup("def")
        .set("relpermittivity", new String[] {"1", "0", "0", "0", "1", "0", "0", "0", "1"});
    model.component("comp1").material("mat1").propertyGroup("def").set("relpermittivity_symmetry", "0");
    model.component("comp1").material("mat1").propertyGroup("def")
        .set("relpermeability", new String[]{"1", "0", "0", "0", "1", "0", "0", "0", "1"});
    model.component("comp1").material("mat1").propertyGroup("def").set("relpermeability_symmetry", "0");
    model.component("comp1").material("mat1").propertyGroup("def")
        .set("electricconductivity", new String[] {"0", "0", "0", "0", "0", "0", "0", "0", "0"});
    model.component("comp1").material("mat1").propertyGroup("def").set("electricconductivity_symmetry", "0");
    model.component("comp1").material("mat1").propertyGroup("pg1").set("kappa", "0");
    model.component("comp1").material("mat1").propertyGroup("pg1").descr("kappa", "Chirality parameter");
    model.component("comp1").material("mat1").propertyGroup("pg1").set("chi", "0");
    model.component("comp1").material("mat1").propertyGroup("pg1").descr("chi", "Non-reciprocity parameter");
    model.component("comp1").material("mat2").label("Material Object");
    model.component("comp1").material("mat2").propertyGroup("def")
        .set("relpermittivity", new String[] {"12.25", "0", "0", "0", "12.25", "0", "0", "0", "12.25"});
    model.component("comp1").material("mat2").propertyGroup("def").set("relpermittivity_symmetry", "0");
    model.component("comp1").material("mat2").propertyGroup("def")
        .set("relpermeability", new String[] {"1", "0", "0", "0", "1", "0", "0", "0", "1"});
    model.component("comp1").material("mat2").propertyGroup("def").set("relpermeability_symmetry", "0");
    model.component("comp1").material("mat2").propertyGroup("def")
        .set("electricconductivity", new String[] {"0", "0", "0", "0", "0", "0", "0", "0", "0"});
    model.component("comp1").material("mat2").propertyGroup("def").set("electricconductivity_symmetry", "0");
    model.component("comp1").material("mat2").propertyGroup("pg1").set("kappa", "0");
    model.component("comp1").material("mat2").propertyGroup("pg1").descr("kappa", "Chirality parameter");
    model.component("comp1").material("mat2").propertyGroup("pg1").set("chi", "0");
    model.component("comp1").material("mat2").propertyGroup("pg1").descr("chi", "Non-reciprocity parameter");

    model.component("comp1").physics("emw").prop("BackgroundField").set("SolveFor", "scatteredField");
    model.component("comp1").physics("emw").prop("BackgroundField")
        .set("Eb", new String[][] {
            {"conj(RgArho(l_in, m_in, p_in, emw.k0 * conj(n_domain + p_in * kappa_domain) * rs, theta, 0)) * 1[V/m]"},
            {"conj(RgAphi(l_in, m_in, p_in, emw.k0 * conj(n_domain + p_in * kappa_domain) * rs, theta, 0)) * 1[V/m]"},
            {"conj(RgAz(l_in, m_in, p_in, emw.k0 * conj(n_domain + p_in * kappa_domain) * rs, theta, 0)) * 1[V/m]"}});
    model.component("comp1").physics("emw").prop("outofplanewavenumber").set("mFloquet", "m_in");
    model.component("comp1").physics("emw").feature("wee1").featureInfo("info")
        .set("emw.dHdtr", new String[] {"(emw.murinvrr * (emw.dBdtr - (material.pg1.chi + i * material.pg1.kappa) * emw.iomega * emw.Er / c_const) + emw.murinvrphi * (emw.dBdtphi - (material.pg1.chi + i * material.pg1.kappa) * emw.iomega * emw.Ephi / c_const) + emw.murinvrz * (emw.dBdtz - (material.pg1.chi + i * material.pg1.kappa) * emw.iomega * emw.Ez / c_const)) / mu0_const"});
    model.component("comp1").physics("emw").feature("wee1").featureInfo("info")
        .set("emw.dHdtphi", new String[] {"(emw.murinvphir * (emw.dBdtr - (material.pg1.chi + i * material.pg1.kappa) * emw.iomega * emw.Er / c_const) + emw.murinvphiphi * (emw.dBdtphi - (material.pg1.chi + i * material.pg1.kappa) * emw.iomega * emw.Ephi / c_const) + emw.murinvphiz * (emw.dBdtz - (material.pg1.chi + i * material.pg1.kappa) * emw.iomega * emw.Ez / c_const)) / mu0_const"});
    model.component("comp1").physics("emw").feature("wee1").featureInfo("info")
        .set("emw.dHdtz", new String[] {"(emw.murinvzr * (emw.dBdtr - (material.pg1.chi + i * material.pg1.kappa) * emw.iomega * emw.Er / c_const) + emw.murinvzphi * (emw.dBdtphi - (material.pg1.chi + i * material.pg1.kappa) * emw.iomega * emw.Ephi / c_const) + emw.murinvzz * (emw.dBdtz - (material.pg1.chi + i * material.pg1.kappa) * emw.iomega * emw.Ez / c_const)) / mu0_const"});
    model.component("comp1").physics("emw").feature("wee1").featureInfo("info")
        .set("emw.Dr", new String[] {"epsilon0_const * emw.Er + emw.Pr + (material.pg1.chi - i * material.pg1.kappa) * emw.Hr / c_const"});
    model.component("comp1").physics("emw").feature("wee1").featureInfo("info")
        .set("emw.Dphi", new String[] {"epsilon0_const * emw.Ephi + emw.Pphi + (material.pg1.chi - i * material.pg1.kappa) * emw.Hphi / c_const"});
    model.component("comp1").physics("emw").feature("wee1").featureInfo("info")
        .set("emw.Dz", new String[] {"epsilon0_const * emw.Ez + emw.Pz + (material.pg1.chi - i * material.pg1.kappa) * emw.Hz / c_const"});
    model.component("comp1").physics("emw").feature("wee1").featureInfo("info")
        .set("emw.Hr", new String[] {"(emw.murinvrr * (emw.Br - (material.pg1.chi + i * material.pg1.kappa) * emw.Er / c_const) + emw.murinvrphi * (emw.Bphi - (material.pg1.chi + i * material.pg1.kappa) * emw.Ephi / c_const) + emw.murinvrz * (emw.Bz - (material.pg1.chi + i * material.pg1.kappa) * emw.Ez / c_const)) / mu0_const"});
    model.component("comp1").physics("emw").feature("wee1").featureInfo("info")
        .set("emw.Hphi", new String[] {"(emw.murinvphir * (emw.Br - (material.pg1.chi + i * material.pg1.kappa) * emw.Er / c_const) + emw.murinvphiphi * (emw.Bphi - (material.pg1.chi + i * material.pg1.kappa) * emw.Ephi / c_const) + emw.murinvphiz * (emw.Bz - (material.pg1.chi + i * material.pg1.kappa) * emw.Ez / c_const)) / mu0_const"});
    model.component("comp1").physics("emw").feature("wee1").featureInfo("info")
        .set("emw.Hz", new String[] {"(emw.murinvzr * (emw.Br - (material.pg1.chi + i * material.pg1.kappa) * emw.Er / c_const) + emw.murinvzphi * (emw.Bphi - (material.pg1.chi + i * material.pg1.kappa) * emw.Ephi / c_const) + emw.murinvzz * (emw.Bz - (material.pg1.chi + i * material.pg1.kappa) * emw.Ez / c_const)) / mu0_const"});

    model.component("comp1").physics("emw").featureInfo("info")
        .set("emw.Dbr", new String[] {"epsilon0_const * emw.Ebr + emw.Pbr + (material.pg1.chi - i * material.pg1.kappa) * emw.Hbr / c_const"});
    model.component("comp1").physics("emw").featureInfo("info")
        .set("emw.Dbphi", new String[] {"epsilon0_const * emw.Ebphi + emw.Pbphi + (material.pg1.chi - i * material.pg1.kappa) * emw.Hbphi / c_const"});
    model.component("comp1").physics("emw").featureInfo("info")
        .set("emw.Dbz", new String[] {"epsilon0_const * emw.Ebz + emw.Pbz + (material.pg1.chi - i * material.pg1.kappa) * emw.Hbz / c_const"});
    model.component("comp1").physics("emw").featureInfo("info")
        .set("emw.Hbr", new String[] {"(emw.murinvrr * (emw.Bbr - (material.pg1.chi + i * material.pg1.kappa) * emw.Ebr / c_const) + emw.murinvrphi * (emw.Bbphi - (material.pg1.chi + i * material.pg1.kappa) * emw.Ebphi / c_const) + emw.murinvrz * (emw.Bbz - (material.pg1.chi + i * material.pg1.kappa) * emw.Ebz / c_const)) / mu0_const"});
    model.component("comp1").physics("emw").featureInfo("info")
        .set("emw.Hbphi", new String[] {"(emw.murinvphir * (emw.Bbr - (material.pg1.chi + i * material.pg1.kappa) * emw.Ebr / c_const) + emw.murinvphiphi * (emw.Bbphi - (material.pg1.chi + i * material.pg1.kappa) * emw.Ebphi / c_const) + emw.murinvphiz * (emw.Bbz - (material.pg1.chi + i * material.pg1.kappa) * emw.Ebz / c_const)) / mu0_const"});
    model.component("comp1").physics("emw").featureInfo("info")
        .set("emw.Hbz", new String[] {"(emw.murinvzr * (emw.Bbr - (material.pg1.chi + i * material.pg1.kappa) * emw.Ebr / c_const) + emw.murinvzphi * (emw.Bbphi - (material.pg1.chi + i * material.pg1.kappa) * emw.Ebphi / c_const) + emw.murinvzz * (emw.Bbz - (material.pg1.chi + i * material.pg1.kappa) * emw.Ebz / c_const)) / mu0_const"});

    model.study().create("std1");
    model.study("std1").create("param3", "Parametric");
    model.study("std1").create("param2", "Parametric");
    model.study("std1").create("param", "Parametric");
    model.study("std1").create("freq", "Frequency");
    model.study("std1").setGenPlots(false);
    model.study().create("std2");
    model.study("std2").create("param4", "Parametric");
    model.study("std2").create("param3", "Parametric");
    model.study("std2").create("param2", "Parametric");
    model.study("std2").create("param", "Parametric");
    model.study("std2").create("freq", "Frequency");
    model.study("std2").feature("freq").set("activate", new String[] {"emw", "off"});

    model.study("std1").feature("param").label("Parametric Sweep l_in");
    model.study("std1").feature("param").set("pname", new String[] {"l_in"});
    model.study("std1").feature("param").set("plistarr", new String[] {"range(1, 1, l_max)"});
    model.study("std1").feature("param").set("punit", new String[] {""});
    model.study("std1").feature("param2").label("Parametric Sweep m_in");
    model.study("std1").feature("param2").set("pname", new String[] {"m_in"});
    model.study("std1").feature("param2").set("plistarr", new String[] {"range(-l_in, 1, l_in)"});
    model.study("std1").feature("param2").set("punit", new String[] {""});
    model.study("std1").feature("param3").label("Parametric Sweep p_in");
    model.study("std1").feature("param3").set("pname", new String[] {"p_in"});
    model.study("std1").feature("param3").set("plistarr", new String[] {"1, -1"});
    model.study("std1").feature("param3").set("punit", new String[] {""});
    model.study("std1").feature("freq").set("punit", "THz");
    model.study("std1").feature("freq").set("plist", "range(150, 0.5, 300)");
    model.study("std1").feature("freq").set("plot", false);
    model.study("std2").feature("param").label("Parametric Sweep l_out");
    model.study("std2").feature("param").set("pname", new String[] {"l_out"});
    model.study("std2").feature("param").set("plistarr", new String[] {"range(1, 1, l_max)"});
    model.study("std2").feature("param").set("punit", new String[] {""});
    model.study("std2").feature("param2").label("Parametric Sweep l_in");
    model.study("std2").feature("param2").set("pname", new String[] {"l_in"});
    model.study("std2").feature("param2").set("plistarr", new String[] {"range(1, 1, l_max)"});
    model.study("std2").feature("param2").set("punit", new String[] {""});
    model.study("std2").feature("param3").label("Parametric Sweep m_in");
    model.study("std2").feature("param3").set("pname", new String[] {"m_in"});
    model.study("std2").feature("param3").set("plistarr", new String[] {"range(-min(l_in, l_out), 1, min(l_in, l_out))"});
    model.study("std2").feature("param3").set("punit", new String[] {""});
    model.study("std2").feature("param4").label("Parametric Sweep p_in");
    model.study("std2").feature("param4").set("pname", new String[] {"p_in"});
    model.study("std2").feature("param4").set("plistarr", new String[] {"1, -1"});
    model.study("std2").feature("param4").set("punit", new String[] {""});
    model.study("std2").feature("freq").set("punit", "THz");
    model.study("std2").feature("freq").set("plist", "range(150, 0.5, 300)");
    model.study("std2").feature("freq").set("preusesol", "no");

    model.result().table().create("tbl1", "Table");
    model.result().table("tbl1").set("storetable", "onfile");
    model.result().table("tbl1").set("filename", "tmatrix_coeffs.txt");
    model.result().numerical().create("gev1", "EvalGlobal");
    model.result().numerical("gev1").set("expr", new String[] {"ap", "am"});
    model.result().numerical("gev1").set("table", "tbl1");


    // Comment this to avoid exporting the mesh
    model.component("comp1").mesh("mesh1").run();
    model.mesh("mesh1").export("mesh1.mphtxt");

    // Comment this to not start the run immediately
    model.study("std1").run();
    model.study("std2").run();
    model.result().numerical("gev1").set("data", "dset4");
    model.result().numerical("gev1").setResult();

    return model;
  }

  public static void main(String[] args) {
    run();
  }

}


==> anc/ellipsoid_comsol.py <==
import os
import re

import h5py
import numpy as np

import tmatrix_tools as tools


def run():
    working_dir = "."
    comsolname = "ellipsoid_comsol"
    material_names = ["Air", "Silicon"]
    material_descriptions = ["", ""]
    material_keywords = ["non-dispersive", "non-dispersive"]
    epsilon = [1, 12.25]

    (
        tmats,
        _,
        ls,
        ms,
        pols,
        ls_inc,
        ms_inc,
        pols_inc,
        params,
    ) = tools.extract_tmatrix_comsol(os.path.join(working_dir, "tmatrix_coeffs.txt"))

    if np.all(ls == ls_inc) and np.all(ms == ms_inc) and np.all(pols == pols_inc):
        modes_inc = None
    else:
        modes_inc = ls_inc, ms_inc, pols_inc
    for key, val in params.items():
        freq = re.match(r"^freq \(([a-zA-Z]*Hz)\)$", key)
        if freq is not None:
            funit = freq[1]
            freqs = np.asarray(val, float)
            break
    else:
        raise ValueError("frequency definition not found")
    with h5py.File(comsolname + ".h5", "w") as fobj:
        tools.base_data(
            fobj,
            tmatrices=tmats,
            name="Sphere",
            description="A simple example.",
            keywords="czinfinity,mirrorxyz,passive",
            freqs=freqs,
            ftype="frequency",
            funit=funit,
            modes=(ls, ms, pols),
            modes_inc=modes_inc,
            format_version="v0.0.1-5-g7a6c03f",
        )
        fobj.create_group("materials")
        embedding = True
        for name, description, keywords, epsilon in zip(
            material_names,
            material_descriptions,
            material_keywords,
            epsilon,
        ):
            fobj.create_group(f"materials/{name.lower()}")
            tools.biisotropic_material(
                fobj[f"materials/{name.lower()}"],
                name=name,
                description=description,
                keywords=keywords,
                epsilon=epsilon,
                embedding=embedding,
            )
            embedding = False
        fobj.create_group("computation/files")
        tools.computation_data(
            fobj["computation"],
            name="COMSOL",
            description="Using a custom multipole decomposition.",
            keywords="FEM",
            program_version="comsol=6.1.0.522",
            meshfile="mesh1.mphtxt",
        )
        with open(os.path.join(working_dir, f"{comsolname}.java"), "r") as javafile:
            fobj[f"computation/files/{comsolname}.java"] = javafile.read()
        with open(__file__, "r") as scriptfile:
            fobj[f"computation/files/{os.path.basename(__file__)}"] = scriptfile.read()


if __name__ == "__main__":
    run()


==> anc/ellipsoid_jcm.py <==
import os

import h5py
import jcmwave
import numpy as np

import tmatrix_tools


def run():
    # Setup
    jcmt_pattern = "ellipsoid"
    working_dir = "tmp_" + jcmt_pattern

    freqs = np.linspace(150, 300, 301)
    size = 210
    radiusx = size * (2**-0.25)
    radiusy = size * (2**0.25)

    keys = {
        "uol": 1e-9,  # unit of length (1 = m, 1e-9 = nm)
        "epsilon": [1, 12.25],
        "radiusx": radiusx,
        "radiusy": radiusy,
        "degree_max": 5,
        "precision": 1e-7,
        "max_refinements": 1,
        "fem_degree": 2,
    }
    keys["domain_radius"] = keys["radiusx"] * 1.2
    keys["domain_z"] = 2 * keys["radiusy"] * 1.4
    uof = 1e12  # unit of frequency (1 = Hz, 1e12 = THz)
    c0 = 299792458 / (uof * keys["uol"])  # speed of light
    keys["maxsl"] = c0 / (np.sqrt(keys["epsilon"][0]) * freqs[-1] * 10)
    keys["object_maxsl"] = c0 / (np.sqrt(keys["epsilon"][1]) * freqs[-1] * 10)

    material_names = ["Embedding", "Ellipsoid"]
    material_descriptions = ["Air", "Silicon"]
    material_keywords = ["non-dispersive", "non-dispersive"]

    jcmwave.geo(".", keys, jcmt_pattern=jcmt_pattern, working_dir=working_dir)
    # jcmwave.view(f"{working_dir}/grid.jcm")
    jcmwave.daemon.shutdown()  # Make sure no daemon is running
    jcmwave.daemon.add_workstation(Multiplicity=7)

    jobids = []
    for i, freq in enumerate(freqs):
        keys["lambda0"] = c0 * keys["uol"] / freq
        keys["maxsl"] = c0 / (np.sqrt(keys["epsilon"][0]) * freq * 10)
        keys["object_maxsl"] = c0 / (np.sqrt(keys["epsilon"][1]) * freq * 10)
        jobid = jcmwave.solve(
            "project.jcmp",
            keys=keys,
            working_dir=f"{working_dir}/job{i}",
            jcmt_pattern=jcmt_pattern,
        )
        jobids.append(jobid)
    results, logs = jcmwave.daemon.wait(jobids)
    jcmwave.daemon.shutdown()

    tmats, _, ls, ms, pols = tmatrix_tools.extract_tmatrix_jcm(results)
    keys["radiusx"] = radiusx
    keys["radiusz"] = radiusy

    ls_inc, ms_inc, pols_inc = tmatrix_tools.jcm_defaultmodes(keys["degree_max"])
    if np.all(ls == ls_inc) and np.all(ms == ms_inc) and np.all(pols == pols_inc):
        modes_inc = None
    else:
        modes_inc = ls, ms, pols
    with h5py.File(jcmt_pattern + ".h5", "w") as fobj:
        tmatrix_tools.base_data(
            fobj,
            tmatrices=tmats,
            name="Ellipsoid",
            description="Silicon ellipsoids.",
            keywords="czinfinity,mirrorxyz,passive",
            freqs=freqs,
            ftype="frequency",
            funit=tmatrix_tools.FREQUENCIES[uof],
            modes=(ls, ms, pols),
            modes_inc=modes_inc,
            format_version="v0.0.1-5-g7a6c03f",
        )
        fobj.create_group("materials")
        embedding = True
        for name, description, keywords, epsilon in zip(
            material_names,
            material_descriptions,
            material_keywords,
            keys["epsilon"],
        ):
            fobj.create_group(f"materials/{name.lower()}")
            tmatrix_tools.isotropic_material(
                fobj[f"materials/{name.lower()}"],
                name=name,
                description=description,
                keywords=keywords,
                epsilon=epsilon,
                embedding=embedding,
            )
            embedding = False
        fobj.create_group("computation/files")
        tmatrix_tools.computation_data(
            fobj["computation"],
            name="JCMsuite",
            description="Using the built-in post-process 'MultipoleExpansion'",
            keywords="FEM",
            program_version="jcmsuite=" + jcmwave.__private.version,
            meshfile=os.path.join(working_dir, "grid.jcm"),
            lunit=tmatrix_tools.LENGTHS[keys["uol"]],
        )
        tmatrix_tools.jcm_files(
            fobj["computation"],
            jcmt_pattern,
            ".",
        )
        fobj.create_group("geometry")
        tmatrix_tools.geometry_shape(
            fobj["geometry"],
            shape="ellipsoid",
            params=keys,
            lunit=tmatrix_tools.LENGTHS[keys["uol"]],
            working_dir=working_dir,
        )


if __name__ == "__main__":
    run()


==> anc/layout.ellipsoid.jcmt <==
Layout2D {
  CoordinateSystem = Cylindrical
  UnitOfLength = %(uol)e
  MeshOptions {
    MaximumSideLength = %(maxsl)e
  }
  Objects {
    Parallelogram {
      Priority = -1
      DomainId = 1
      Width = %(domain_radius)e
      Height = %(domain_z)e
      Port = West
      Boundary {
        Class = Transparent
      }
    }
    Ellipse {
      DomainId = 2
      Priority = 1
      RadiusX = %(radiusx)e
      RadiusY = %(radiusy)e
      MeshOptions {
        MaximumSideLength = %(object_maxsl)e
      }
    }
  }
}


==> anc/materials.jcmt <==
<?
for mat, er in enumerate(keys['epsilon']):
    keys['permittivity'] = er
    keys['mat_id'] = mat + 1
    keys['mat_name'] = f'Material_{mat}'
    ?>

Material {
  Name = "%(mat_name)s"
  DomainId = %(mat_id)e
  RelPermittivity = %(permittivity)e

    <?
    if 'mu' in keys:
        keys['permeability'] = keys['mu'][mat]
        ?>
  RelPermeability = %(permeability)e
    <?
    ?>

    <?
    if 'chirality' in keys:
      keys['relbipermittivity'] = 1j * keys['chirality'][mat]
      keys['relbipermeability'] = -1j * keys['chirality'][mat]
      ?>
  RelBiPermittivity = %(relbipermittivity)e
  RelBiPermeability = %(relbipermeability)e
    <?
    ?>

}

<?
?>


==> anc/project.jcmpt <==
Project {
  InfoLevel = 1
  StorageFormat = Pinboard
  Electromagnetics {
    TimeHarmonic {
      Scattering {
        FieldComponents = Electric
        FourierModeRange = [0, %(degree_max)e]
        Accuracy {
          Precision = %(precision)e
          Refinement {
            MaxNumberSteps = %(max_refinements)e
          }
          FiniteElementDegree = %(fem_degree)e
        }
        PML {}
      }
    }
  }
}

PostProcess {
  MultipoleExpansion {
    FieldBagPath = "project_results/fieldbag.jcm"
    OutputFileName = "project_results/vsh.jcm"
    MultipoleDegree = %(degree_max)e
  }
}


==> anc/sources.jcmt <==
<?
for degree in range(1, keys['degree_max'] + 1):
    for order in range(-degree, degree + 1):
        for pol in 'MN':
            keys['degree'] = degree
            keys['order'] = order
            keys['pol'] = pol
            ?>

SourceBag {
  Source {
    ElectricFieldStrength {
      VectorSphericalWaveFunction {
        Coefficient = 1
        Lambda0 = %(lambda0)e
        MultipoleDegree = %(degree)i
        MultipoleOrder =  %(order)i
        Type = %(pol)s
      }
    }
  }
}

<?
?>


==> anc/tmatrix_tools.py <==
import io
import os
import re
import sys
import uuid

import h5py
import numpy as np

try:
    import meshparser
except ImportError as _err:
    meshparser = _err


LENGTHS = {
    1e-24: "ym",
    1e-21: "zm",
    1e-18: "am",
    1e-15: "fm",
    1e-12: "pm",
    1e-9: "nm",
    1e-6: "um",
    1e-3: "mm",
    1e-2: "cm",
    1e-1: "dm",
    1: "m",
    1e1: "dam",
    1e2: "hm",
    1e3: "km",
    1e6: "Mm",
    1e9: "Gm",
    1e12: "Tm",
    1e15: "Pm",
    1e18: "Em",
    1e21: "Zm",
    1e24: "Ym",
}

INVLENGTHS = {
    1e24: r"ym^{-1}",
    1e21: r"zm^{-1}",
    1e18: r"am^{-1}",
    1e15: r"fm^{-1}",
    1e12: r"pm^{-1}",
    1e9: r"nm^{-1}",
    1e6: r"um^{-1}",
    1e3: r"mm^{-1}",
    1e2: r"cm^{-1}",
    1e1: r"dm^{-1}",
    1: r"m^{-1}",
    1e-1: r"dam^{-1}",
    1e-2: r"hm^{-1}",
    1e-3: r"km^{-1}",
    1e-6: r"Mm^{-1}",
    1e-9: r"Gm^{-1}",
    1e-12: r"Tm^{-1}",
    1e-15: r"Pm^{-1}",
    1e-18: r"Em^{-1}",
    1e-21: r"Zm^{-1}",
    1e-24: r"Ym^{-1}",
}

FREQUENCIES = {
    1e-24: "yHz",
    1e-21: "zHz",
    1e-18: "aHz",
    1e-15: "fHz",
    1e-12: "pHz",
    1e-9: "nHz",
    1e-6: "uHz",
    1e-3: "mHz",
    1e-2: "cHz",
    1e-1: "dHz",
    1: "Hz",
    1e1: "daHz",
    1e2: "hHz",
    1e3: "kHz",
    1e6: "MHz",
    1e9: "GHz",
    1e12: "THz",
    1e15: "PHz",
    1e18: "EHz",
    1e21: "ZHz",
    1e24: "YHz",
}


def _comsol_table_names(line):
    line = line.strip()
    while line.startswith("%"):
        line = line[1:]
        line = line.strip()
    names = line.split(",")
    if len(names) > 1:
        return names
    names = re.split(r"\s+(?!\()", line)
    dct = {name: i for i, name in enumerate(names)}
    dct.setdefault("l_out", dct["l_in"])
    dct.setdefault("m_out", dct["m_in"])
    return dct


def _index_or_append(lst, val):
    try:
        return lst.index(val)
    except ValueError:
        lst.append(val)
        return len(lst) - 1


def _comsol_table(fobj):
    lm_out = []
    lmp_in = []
    params = []
    vals = []
    prev = header = sep = None
    special_names = ("l_out", "m_out", "l_in", "m_in", "p_in", "am (1)", "ap (1)")
    for line in fobj:
        if line.startswith("%"):
            prev = line
            continue
        if header is None:
            header = _comsol_table_names(prev)
            if len(line.split(",")) > 1:
                sep = ","
        line = line.split(sep)
        mode = tuple(int(line[header[k]]) for k in special_names[:5])
        out = _index_or_append(lm_out, mode[:2])
        in_ = _index_or_append(lmp_in, mode[2:])
        param = tuple(line[v] for k, v in header.items() if k not in special_names)
        idx = _index_or_append(params, param)
        vals.append(
            (
                idx,
                out,
                in_,
                complex(line[header["am (1)"]].replace("i", "j")),
                complex(line[header["ap (1)"]].replace("i", "j")),
            )
        )
    res = np.zeros((len(params), len(lm_out) * 2, len(lmp_in)), complex)
    firstpol = (lmp_in[0][2] + 1) // 2
    for i, j, k, am, ap in vals:
        res[i, 2 * j + 1 - firstpol, k] = ap
        res[i, 2 * j + firstpol, k] = am
    p_out = np.array(
        translate_pols(
            [(firstpol + i) % 2 for _ in lm_out for i in range(2)], "helicity"
        )
    )
    l_out, m_out = map(np.asarray, zip(*(i for i in lm_out for _ in range(2))))
    l_in, m_in, p_in = map(np.asarray, zip(*lmp_in))
    p_in = np.array(translate_pols(p_in, "helicity"))
    params = dict(zip((k for k in header if k not in special_names), zip(*params)))
    return res, None, l_out, m_out, p_out, l_in, m_in, p_in, params


def extract_tmatrix_comsol(fobj):
    if isinstance(fobj, str):
        with open(fobj) as newfobj:
            return _comsol_table(newfobj)
    return _comsol_table(fobj)


def jcm_defaultmodes(lmax):
    res = np.array(
        [
            [l, m, pol]
            for l in range(1, lmax + 1)  # noqa: E741
            for m in range(-l, l + 1)
            for pol in range(2)
        ]
    ).T
    return res[0], res[1], translate_pols(res[2], "parity")


def translate_pols(pols, poltype):
    if poltype == "parity":
        dct = {
            "magnetic": 0,
            "te": 0,
            "M": 0,
            "electric": 1,
            "tm": 1,
            "N": 0,
            0: "magnetic",
            1: "electric",
        }
    elif poltype == "helicity":
        dct = {
            "negative": 0,
            "minus": 0,
            "positive": 1,
            "plus": 1,
            -1: "negative",
            0: "negative",
            1: "positive",
        }
    return [dct[pol] for pol in pols]


def _get_postprocess(result, name):
    processes = [process for process in result if process.get("title", "") == name]
    if len(processes) != 1:
        raise ValueError(f"can't find post-process '{name}'")
    return processes[0]


def extract_tmatrix_jcm(results):
    """Turn result list of JCM to list of T-matrices.

    Args:
        results (list): JCM result.
        lmax (int): Maximal degree.
        npostprocess (int, optional): Index of the MultipoleExpansion postprocess.

    Returns:
        A list of the T-matrices
    """
    nresults = len(results)
    if nresults == 0:
        return np.zeros((0, 0, 0), complex), np.zeros(0)
    angular_frequencies = np.empty(nresults)
    angular_frequencies[:] = np.nan
    expansion = _get_postprocess(results[0], "ElectricFieldStrength_MultipoleExpansion")
    ls = np.asarray(expansion["n"], int)
    ms = np.asarray(expansion["m"], int)
    pols = np.asarray(expansion["Type"], int)
    keys_inc = expansion["ElectricFieldStrength"].keys()
    tmatrices = np.empty((nresults, len(ls), len(keys_inc)), complex)
    for i, result in enumerate(results):
        expansion = _get_postprocess(result, "ElectricFieldStrength_MultipoleExpansion")
        for j, col in expansion["ElectricFieldStrength"].items():
            tmatrices[i, :, j] = col
        angular_frequencies[i] = np.real(expansion["header"]["FDOmega"])
        if (
            np.any(ls != expansion["n"])
            or np.any(ms != expansion["m"])
            or np.any(pols != expansion["Type"])
            or keys_inc != expansion["ElectricFieldStrength"].keys()
        ):
            raise ValueError("mixed post-process types for 'MultipoleExpansion'")
    return (
        tmatrices,
        angular_frequencies,
        ls,
        ms,
        np.array(translate_pols(pols, "parity")),
    )


def _name_descr_kw(fobj, name, description="", keywords=""):
    for key, val in [
        ("name", name),
        ("description", description),
        ("keywords", keywords),
    ]:
        val = str(val)
        if val != "":
            fobj.attrs[key] = val


def base_data(
    fobj,
    *,
    tmatrices,
    name,
    description="",
    keywords="",
    freqs,
    ftype="frequency",
    funit="Hz",
    modes,
    modes_inc=None,
    format_version="v0.0.1",
):
    fobj["tmatrix"] = np.asarray(tmatrices)

    _name_descr_kw(fobj, name, description, keywords)

    fobj["uuid"] = np.void(uuid.uuid4().bytes)
    fobj["uuid"].attrs["version"] = 4

    if ftype not in (
        "frequency",
        "angular_frequency",
        "vacuum_wavelength",
        "vacuum_wavenumber",
        "angular_vacuum_wavenumber",
    ):
        raise ValueError(f"invalid frequency/wavenumber/wavelength type {ftype}")
    fobj[ftype] = np.asarray(freqs)
    fobj[ftype].attrs["unit"] = funit

    if modes_inc is None:
        fobj["modes/l"] = np.asarray(modes[0])
        fobj["modes/m"] = np.asarray(modes[1])
        fobj.create_dataset(
            "modes/polarization", data=[*map(str, modes[2])], dtype=h5py.string_dtype()
        )
    else:
        fobj["modes/l_scattered"] = np.asarray(modes[0])
        fobj["modes/m_scattered"] = np.asarray(modes[1])
        fobj.create_dataset(
            "modes/polarization_scattered",
            data=[*map(str, modes[2])],
            dtype=h5py.string_dtype(),
        )
        fobj["modes/l_incident"] = np.asarray(modes_inc[0])
        fobj["modes/m_incident"] = np.asarray(modes_inc[1])
        fobj.create_dataset(
            "modes/polarization_incident",
            data=[*map(str, modes_inc[2])],
            dtype=h5py.string_dtype(),
        )

    fobj.attrs["storage_format_version"] = format_version
    fobj.attrs["created_with"] = "python=" + sys.version.split()[0]


def _check_name(fobj, name, exact=True):
    if (exact and fobj.name != name) or not fobj.name.startswith(name):
        raise ValueError(f"require name '{name}'")


def isotropic_material(
    fobj,
    *,
    name,
    description="",
    keywords="",
    index=None,
    impedance=None,
    epsilon=None,
    mu=None,
    embedding=False,
):
    _check_name(fobj.parent, "/materials")

    _name_descr_kw(fobj, name, description, keywords)
    if index is impedance is epsilon is mu is None:
        TypeError("missing at least one of: 'index', 'impedance', 'epsilon', 'mu'")
    if not (index is impedance is None) and not (epsilon is mu is None):
        TypeError("'epsilon' and 'mu' exclude the use of 'index' and 'impedance'")
    for param, val in [
        ("relative_permittivity", epsilon),
        ("relative_permeability", mu),
        ("refractive_index", index),
        ("relative_impedance", impedance),
    ]:
        if val is not None:
            fobj[param] = np.asarray(val)
    if embedding:
        fobj.parent.parent["embedding"] = h5py.SoftLink(fobj.name)


def anisotropic_material(
    fobj,
    *,
    name,
    description="",
    keywords="",
    index=None,
    epsilon=None,
    mu=None,
    index_inner_dims=2,
    epsilon_inner_dims=2,
    mu_inner_dims=2,
    coordinates="Cartesian",
    embedding=False,
):
    isotropic_material(
        fobj,
        name=name,
        description=description,
        keywords=keywords,
        index=index,
        epsilon=epsilon,
        mu=mu,
        embedding=embedding,
    )
    for param, val, inner_dims in [
        ("relative_permittivity", epsilon, epsilon_inner_dims),
        ("relative_permeability", mu, mu_inner_dims),
        ("refractive_index", index, index_inner_dims),
    ]:
        if val is not None:
            fobj[param].attrs["inner_dims"] = int(inner_dims)
            fobj[param].attrs["coordinate_system"] = str(coordinates)


def biisotropic_material(
    fobj,
    *,
    name,
    description="",
    keywords="",
    epsilon=None,
    mu=None,
    kappa=None,
    chi=None,
    embedding=False,
):
    isotropic_material(
        fobj,
        name=name,
        description=description,
        keywords=keywords,
        epsilon=epsilon,
        mu=mu,
        embedding=embedding,
    )
    for param, val in [
        ("chirality", kappa),
        ("nonreciprocity", chi),
    ]:
        if val is not None:
            fobj[param] = np.asarray(val)


def bianisotropic_material(
    fobj,
    *,
    name,
    description="",
    keywords="",
    epsilon=None,
    mu=None,
    kappa=None,
    chi=None,
    epsilon_inner_dims=2,
    mu_inner_dims=2,
    kappa_inner_dims=2,
    chi_inner_dims=2,
    coordinates="Cartesian",
    embedding=False,
):
    biisotropic_material(
        fobj,
        name=name,
        description=description,
        keywords=keywords,
        epsilon=epsilon,
        mu=mu,
        kappa=kappa,
        chi=chi,
        embedding=embedding,
    )
    for param, val, inner_dims in [
        ("relative_permittivity", epsilon, epsilon_inner_dims),
        ("relative_permeability", mu, mu_inner_dims),
        ("chirality", kappa, kappa_inner_dims),
        ("nonreciprocity", chi, mu_inner_dims),
    ]:
        if val is not None:
            fobj[param].attrs["inner_dims"] = int(inner_dims)
            fobj[param].attrs["coordinate_system"] = str(coordinates)


def bianisotropic_material_from_tensor(
    fobj,
    *,
    name,
    description="",
    keywords="",
    bianisotropy,
    inner_dims=2,
    coordinates="Cartesian",
    embedding=False,
):
    _check_name(fobj.parent, "/materials")

    _name_descr_kw(fobj, name, description, keywords)
    fobj["bianisotropy"] = np.asarray(bianisotropy)
    fobj["bianisotropy"].attrs["inner_dims"] = int(inner_dims)
    fobj["bianisotropy"].attrs["coordinate_system"] = str(coordinates)
    if embedding:
        fobj.parent.parent["embedding"] = h5py.SoftLink(fobj.name)


def mesh_data(fobj, meshfile, lunit="m"):
    if isinstance(meshparser, ImportError):
        raise meshparser
    if isinstance(meshfile, str):
        mesh = meshparser.Mesh.read(meshfile)
    elif isinstance(meshfile, meshparser.Mesh):
        mesh = meshfile
    else:
        raise ValueError(f"invalid type of meshfile: {type(meshfile)}")
    buffer = io.StringIO()
    mesh.write_gmsh(buffer)
    buffer.seek(0)
    fobj["mesh.msh"] = buffer.read()
    fobj["mesh.msh"].attrs["unit"] = lunit


def computation_data(
    fobj,
    *,
    name="",
    description="",
    keywords="",
    program_version="",
    meshfile=None,
    lunit="m",
    working_dir=".",
):
    _check_name(fobj, "/computation")
    _name_descr_kw(fobj, name, description, keywords)
    fobj.attrs["software"] = program_version
    if meshfile is not None:
        mesh_data(fobj, meshfile, lunit)
        with open(os.path.join(working_dir, meshfile), "rb") as fobj_mesh:
            fobj[f"files/{os.path.split(meshfile)[1]}"] = np.void(fobj_mesh.read())


def jcm_files(fobj, jcmt_pattern=None, working_dir="."):
    _check_name(fobj, "/computation")
    jcm_file(fobj["files"], "project", jcmt_pattern, "jcmp", working_dir)
    for filename in ("boundary_condition", "layout", "materials", "sources"):
        jcm_file(fobj["files"], filename, jcmt_pattern, "jcm", working_dir)


def jcm_file(fobj, name, pattern=None, ending="jcm", working_dir="."):
    _check_name(fobj, "/computation/files")
    for parts in [[name, pattern, ending], [name, ending]]:
        fullname = ".".join([i for i in parts if i is not None])
        if os.path.isfile(os.path.join(working_dir, fullname + "t")):
            with open(os.path.join(working_dir, fullname + "t"), "r") as jcmfile:
                fobj[fullname + "t"] = jcmfile.read()
            break
        elif os.path.isfile(os.path.join(working_dir, fullname)):
            with open(os.path.join(working_dir, fullname), "r") as jcmfile:
                fobj[fullname] = jcmfile.read()
            break


GEOMETRY_PARAMS = {
    "sphere": ("radius",),
    "ellipsoid": ("radiusx", "radiusy", "radiusz"),
    "spheroid": ("radiusxy", "radiusz"),
    "cylinder": ("radius", "height"),
    "cone": ("radius", "height"),
    "torus": ("major_radius", "minor_radius"),
    "cube": ("length",),
    "rectangular_cuboid": ("lengthx", "lengthy", "lengthz"),
}


def geometry_shape(
    fobj,
    *,
    shape,
    params,
    name="",
    description="",
    keywords="",
    meshfile=None,
    lunit="m",
    working_dir=".",
):
    _check_name(fobj, "/geometry", False)

    _name_descr_kw(fobj, name, description, keywords)
    for param in GEOMETRY_PARAMS[shape]:
        fobj[param] = np.asarray(params[param])
    fobj.attrs["shape"] = str(shape)
    if meshfile is not None:
        mesh_data(fobj, meshfile, lunit)
        if isinstance(meshfile, str):
            with open(os.path.join(working_dir, meshfile), "rb") as fobj_mesh:
                fobj[os.path.split(meshfile)[1]] = np.void(fobj_mesh.read())

